Advances in Distributed Graph Filtering

Graph filters are one of the core tools in graph signal processing. A central aspect of them is their direct distributed implementation. However, the filtering performance is often traded with distributed communication and computational savings. To improve this tradeoff, this work generalizes state-of-the-art distributed graph filters to filters where every node weights the signal of its neighbors with different values while keeping the aggregation operation linear. This new implementation, labeled as edge-variant graph filter, yields a significant reduction in terms of communication rounds while preserving the approximation accuracy. In addition, we characterize the subset of shift-invariant graph filters that can be described with edge-variant recursions. By using a low-dimensional parametrization the proposed graph filters provide insights in approximating linear operators through the succession and composition of local operators, i.e., fixed support matrices, which span applications beyond the field of graph signal processing. A set of numerical results shows the benefits of the edge-variant filters over current methods and illustrates their potential to a wider range of applications than graph filtering.

==> figures/getGeneralEV.m <==
function [Hest,Phi_mtx,errorRnds] = ...
    getGeneralEV(Hstar,S,Korder,numIt,isVerbose)

N = size(S,1);
maskS = (S == 0);

if nargin < 5
    isVerbose = 0;
end

Phi_mtx = cell(Korder,1);

for i = 1:Korder
    Phi_mtx{i} = S;
end

errorRnds = nan(1,numIt);

for it = 1:numIt
    
%     if isVerbose
        fprintf('Round #%d\n',it)
        fprintf('===========\n')
%     end
    
    for i = 1:Korder
        
        if isVerbose
            fprintf('Solving for Mtrx #%d\n',i)
        end
        cvx_begin quiet
        cvx_solver sdpt3
        variable Phi_i(N,N)
        
        expression Ht(N,N)
        expression Hest(N,N)
        
        Ht = speye(N);
        
        for k = 1:Korder
            
            if k == i
                
                Ht = Phi_i*Ht;
                
            else
                
                Ht = Phi_mtx{k}*Ht;
                
            end
            
            Hest = Hest + Ht;
            
        end
        
        minimize ( norm( Hstar - Hest, 'fro' ) )
        subject to
        Phi_i .* maskS == zeros(N,N);
        cvx_end
        
        Phi_mtx{i} = Phi_i;
        
    end
    
    errorRnds(1,it) = norm( Hstar - Hest, 'fro' )/norm(Hstar,'fro');
    
    if isVerbose
        fprintf('Error in Round: %f\n\n',errorRnds(it));
    end
    
end

end

==> figures/numSection/designEVFilter.m <==
% Script Beamforming Example [Dictionary Learning Graph Signals]
% M. Coutino / E. Isufi / G. Leus
% TSP 2018
% TUDelft

rng('default')
clc; clear all; close all;
rng(122);

%% Init Parameters
lambda = 1;  
N = 40;
Kmax = N-1;
lb = 0;
up = 5;

xPos = up*rand(N,1); 
yPos = up*rand(N,1);

%% Generate Graph
param.type = 'knn';
param.k = floor(N/5);
G = gsp_nn_graph(double([xPos, yPos]), param);
gsp_plot_graph(G);

% Laplacian
Ld =diag(G.A*ones(N,1)) - G.A;

% degree matrix
D= diag(diag(Ld));

% normalized Laplacian
L_norm = D^(-1/2)*Ld*D^(-1/2);

% shift operator
S = L_norm/max(eig(L_norm));
[Us,Es] = eig(S);
lam = diag(Es);
S = sparse(S);
maskS = (S == 0); 

%% Test Response
w = 0.8;
phi = 1;
psi = w;

itMax = 1e3;

Hstar = (speye(N) - psi*S)\speye(N);

%% desired heat kernel - response
gamma = 3; % weight parameter
% drespKer = @(lambda)(1./(1+gamma*lambda));
drespKer = @(lambda)(exp(-gamma*(lambda - 0.75).^2));

stem(lam, drespKer(lam))

lam_tilde = drespKer(lam);
Hstar = Us*diag(lam_tilde)*Us';

imagesc(Hstar), colorbar

%% Consensus
Hstar = 1/N * ones(N);
%%
Korder = 5:2:15;
numK = length(Korder);

numIt = 10;

error_hist = nan(numK,numIt);

for kk = 1:numK
    fprintf('Computing Order K = %d\n\n',Korder(kk))
    [Hest,~,er_it] = getGeneralEV(Hstar,S,Korder(kk),numIt);
    error_hist(kk,:) = er_it;
end

semilogy(error_hist')

% Phi_mtx = cell(Korder,1);
% 
% for i = 1:Korder
%     Phi_mtx{i} = S;
% end
% 
% numIt = 10;
% 
% for it = 1:numIt
%     fprintf('Round #%d\n',it)
%     fprintf('===========\n')
%     for i = 1:Korder
%         
%         fprintf('Solving for Mtrx #%d\n',i)
%         cvx_begin quiet
%         cvx_solver sdpt3
%         variable Phi_i(N,N)
%         
%         expression Ht(N,N)
%         expression Hest(N,N)
%         
%         Ht = speye(N);
%         
%         for k = 1:Korder
%             
%             if k == i
%                 
%                 Ht = Phi_i*Ht;
%                 
%             else
%                 
%                 Ht = Phi_mtx{k}*Ht;
%                 
%             end
%             
%             Hest = Hest + Ht;
%             
%         end
%         
%         minimize ( norm( Hstar - Hest, 'fro' ) )
%         subject to
%         Phi_i .* maskS == zeros(N,N);
%         cvx_end
%         
%         Phi_mtx{i} = Phi_i;
%         
%     end
%     
%     fprintf('Error in Round: %f\n\n',norm( Hstar - Hest, 'fro' ))
%     
% end

==> figures/numSection/newComparisonFilters.m <==
% Script for measuring quality of consensus in graphs through C-EV Graph
% filter.
% Fig.3
% M. Coutino / E. Isufi / G. Leus
% CAMSAP 2017
% TUDelft

rng('default')
clc; clear all; close all;
rng(130);

%% Init Parameters
lambda = 1;  
N = 40;
Kmax = N-1;
lb = 0;
up = 5;

xPos = up*rand(N,1); 
yPos = up*rand(N,1);

%% Generate Graph
param.type = 'knn';
param.k = floor(N/5);
G = gsp_nn_graph(double([xPos, yPos]), param);
%gsp_plot_graph(G);

% Laplacian
Ld = full(G.L);

% degree matrix
D= diag(diag(Ld));

% normalized Laplacian
% L_norm = D^(-1/2)*Ld*D^(-1/2);
L_norm = Ld;

% eigendecomposition
[U, Lam] = eig(L_norm);

% The graph signal is all 1 in the Graph Fourier domain
xf = ones(N,1);
% graph signal in the vertex domain
x = U*xf;

%% FIR 
Kfull = 15;
Hk = 1/N*ones(N);
hk = vec(Hk);

eFIR = nan(Kfull,1);
Sk = [];
for kk = 0:Kfull
    Sk = [Sk vec(L_norm^kk)];
end


for kk = 1:Kfull
    phi_k = Sk(:,1:kk+1)\hk;
    eFIR(kk) = norm( hk - Sk(:,1:kk+1)*phi_k, 2)^2/norm(hk,2)^2;
end

%% 

htilde = diag(U'*Hk*U);
nnzL = nnz(L_norm);

Ls = sparse(L_norm);
Is = sparse(eye(N));

maskL = vec(Ls ~= 0);
maskEye = vec(eye(N)> 0);

tmp = kron(Is,Is);
As = tmp(:,maskEye);
As_nv = tmp(:,maskEye);

fprintf('\n\nGenerating Measurement Matrix...\n\n');
for kk = 1:Kfull
    tmp = kron(Ls^(kk-1),Is)*diag(vec(Ls));
    tmp = tmp(:,maskL);
    As = [As tmp];
    
    tmp = kron(Ls^(kk),Is);
    tmp = tmp(:,maskEye);
    As_nv = [As_nv tmp];
    
end

eCEV = nan(Kfull,1);
eNV = nan(Kfull,1);
eSiev = nan(Kfull,1);

for Kred = 5:3:Kfull
    clear Phi
    clear phi_k
    
    % solving for step
    fprintf('\n\nSolving for EV-Filter Order %d...(Step Resp)\n\n',Kred);
    
    theta_star = As(:,1:N+Kred*nnz(Ls))\hk;

    Phi0 = diag(theta_star(1:N));

    Phi = zeros(N,N,Kred);

    for kk = 1:Kred
        tmp = zeros(N,N);
        indx = N+1 + (kk-1)*nnz(Ls);
        tmp(maskL) = theta_star(indx : indx + nnz(Ls)-1);
        Phi(:,:,kk) = tmp;
    end
    
%     if isfinite(cvx_optval)
    Hcev = Phi0;

    for iK = 1 : Kred
        Hcev = Hcev + ...
            (Phi(:,:,iK) .* Ls)*Ls^(iK-1);
    end
    
    eCEV(Kred) = norm(hk - vec(Hcev),2)^2/ norm(hk)^2;
    
    % node variant
    Phi_nv = zeros(N,N,Kred+1);
    theta_star_nv = As_nv(:,1:(Kred+1)*N)\hk;
    
    Hnv = zeros(N,N);
    for kk = 0:Kred
        indx = kk*N +1;
        Phi_nv(:,:,kk+1) = diag(theta_star_nv(indx: indx + N - 1));
        Hnv = Hnv + Phi_nv(:,:,kk+1)*Ls^kk;
    end
    
    eNV(Kred) = norm(hk - vec(Hnv),2)^2 / norm(vec(hk))^2;
    
    % GEV
    %[~,~,h_est_step,~] = get_si_ev(htilde, Ls, Kred);
    [Hest,~,~] = getGeneralEV(Hk,Ls,Kred,10);
    %Hsiev = U*diag(h_est_step)*U';
    eSiev(Kred) = norm(hk - vec(Hest),2)^2 / norm(vec(hk))^2;
        
end

%%
p1 = plot(1:Kfull, eFIR,'--or','linewidth',1.1);
set(gca,'FontSize',13)
hold on;
p3 = plot(1:Kfull, eNV, '-.+g','linewidth',1.1);
p2 = plot(1:Kfull, eCEV, '-*b','linewidth',1.1);
p4 = plot(1:Kfull, eSiev, '-*m','linewidth',1.1);
% ylabel('|| vec(H_{target}) - vec(H_{fit}) ||_2^2')
ylabel('ax')
% xlabel('Filter Order [k]')
xlabel('bx')
legend([p1;p3;p2;p4], {'FIR','NV','C-EV','SIEV'})
set(gca,'yscale','log'), grid on

%distances = graphallshortestpaths(G.A);
%[diameter, long_ind] = max(distances(:));
% title(strcat('Diameter of Graph:',' ',num2str(diameter)))

==> final_codes/armaFilterExample.m <==
% Script Beamforming Example [Dictionary Learning Graph Signals]
% M. Coutino / E. Isufi / G. Leus
% TSP 2018
% TUDelft

rng('default')
clc; clear all; close all;
rng(122);

%% Init Parameters
lambda = 1;  
N = 40;
Kmax = N-1;
lb = 0;
up = 5;

xPos = up*rand(N,1); 
yPos = up*rand(N,1);

%% Generate Graph
param.type = 'knn';
param.k = floor(N/5);
G = gsp_nn_graph(double([xPos, yPos]), param);
gsp_plot_graph(G);

% Laplacian
Ld =diag(G.A*ones(N,1)) - G.A;

% degree matrix
D= diag(diag(Ld));

% normalized Laplacian
L_norm = D^(-1/2)*Ld*D^(-1/2);

% shift operator
S = L_norm/max(eig(L_norm));
[Us,Es] = eig(S);
S = sparse(S);
maskS = (S == 0); 
%% ARMA Classical GF
    % fixed pararameters
w = 0.8;
phi = 1;
psi = w;

itMax = 1e3;

Hstar = (speye(N) - psi*S)\speye(N);

tmpMtx = speye(N);
Har = tmpMtx;

err_conv = nan(itMax,1);

for it = 1:itMax
    tmpMtx = (psi*S)*tmpMtx;
    Har = Har + tmpMtx;
    err_conv(it) = norm( Hstar - Har, 'fro' )/norm(Hstar,'fro');
end

%% ARMA CEV-GF

alphaVec = 0.1:0.1:1;
numAlpha = length(alphaVec);

trace_bnd = 20;

err_conv_alpha = nan(itMax, numAlpha+1);

for alphIndx = 1:(numAlpha)
    %%
    trace_bnd = 0;
    fprintf('Bound on lambda_1 #%d...\n',alphIndx)
    % Fitting Wc
    cvx_begin sdp quiet
    cvx_solver sdpt3
    variable Wc(N,N) semidefinite
    variable Dc(N,N) 
    if alphIndx > numAlpha
%         minimize ( norm( Wc - Dc*(speye(N) - psi*S),'fro') + trace(Wc) )
%         minimize ( norm( Wc*Hstar - Dc,'fro') + trace(Wc) )
        minimize ( norm( Wc*Hstar - Dc,2) + trace(Wc) )
    else
%         minimize ( norm( Wc - Dc*(speye(N) - psi*S),'fro') )
%         minimize ( norm( Wc*Hstar - Dc,'fro') )
        minimize ( norm( Wc*Hstar - Dc,2) )
    end
    subject to
    maskS .* Wc == zeros(N,N);
    maskS .* Dc == zeros(N,N);
%     
    if alphIndx > numAlpha
        trace(speye(N)-Wc) >= trace_bnd;
        norm(speye(N)-Wc,2) <= 2;
    else
        norm(eye(N)-Wc,2) <= alphaVec(alphIndx);
    end
    
    cvx_end
    
%     keyboard();
    %%
    % Refitting Dc after Wc inversion
    cvx_begin quiet
    cvx_solver sdpt3
    variable Dc(N,N) 
%     minimize ( norm( Hstar - Wc\Dc, 'fro' ) )
    minimize ( norm( Hstar - Wc\Dc, 'fro' ) )
    subject to
    maskS .* Dc == zeros(N,N);
    cvx_end
    
    tmpMtx = speye(N);
    Hcar = tmpMtx;
    err_conv_car = nan(itMax,1);
    
    for it = 1:itMax
        tmpMtx = (speye(N) - Wc)*tmpMtx;
        Hcar = Hcar + tmpMtx;
        err_conv_car(it) = norm( Hstar - Hcar*Dc, 'fro' )/norm(Hstar,'fro');
    end
    
    err_conv_alpha(:,alphIndx) = err_conv_car;

end
%%  Plot
figure,
p2x = semilogy(err_conv_alpha(1:160,6:end-3),'-','LineWidth',1.1);
hold on, 
p1x = semilogy(err_conv(1:160),'--r','LineWidth',1.1);
%p3x = semilogy(err_conv_alpha(1:160,end),'-+','LineWidth',1.1);

xlabel('Number of Iteration [n]')
ylabel('error')
xlabel('Number of Iteration [n]')
legend([p1x;p2x], {'Classical GF','p=0.6','p=0.7','p=0.8'})
set(gca,'FontSize',13)
% %% Generation of Matrices for LS design
% Ls = sparse(S);
% Is = sparse(eye(N));
% 
% maskL = vec(Ls ~= 0);
% maskEye = vec(eye(N)> 0);
% 
% tmp = kron(Is,Is);
% As = tmp(:,maskEye);
% As_nv = tmp(:,maskEye);
% 
% fprintf('\n\nGenerating Measurement Matrix...\n\n');
% for kk = 1:Kmax
%     tmp = kron(Ls^(kk-1),Is)*diag(vec(Ls));
%     tmp = tmp(:,maskL);
%     As = [As tmp];
%     
%     tmp = kron(Ls^(kk),Is);
%     tmp = tmp(:,maskEye);
%     As_nv = [As_nv tmp]; 
% end

%%
% h_i = vec(Hstar);
% Kred = 15;
% 
% % CEV-Filter
% clear Phi
% clear phi_k
% 
% theta_star = As(:,1:N+Kred*nnz(Ls))\h_i;
% 
% Phi0 = diag(theta_star(1:N));
% 
% Phi = zeros(N,N,Kred);
% 
% for kk = 1:Kred
%     tmp = zeros(N,N);
%     indx = N+1 + (kk-1)*nnz(Ls);
%     tmp(maskL) = theta_star(indx : indx + nnz(Ls)-1);
%     Phi(:,:,kk) = tmp;
% end
% 
% Hcev = Phi0;
% 
% for iK = 1 : Kred
%     Hcev = Hcev + ...
%         (Phi(:,:,iK) .* Ls)*Ls^(iK-1);
% end
%  
% semilogy((norm(Hstar - Hcev,'fro')/norm(Hstar,'fro'))*ones(length(err_conv),1),'--b','LineWidth',1.1);

==> final_codes/beamformingExample.m <==
% Script Beamforming Example [All nodes different output]
% M. Coutino / E. Isufi / G. Leus
% TSP 2018
% TUDelft
rng('default')
clc; clear all; close all;
rng(122);
warning off
%% Generate Array
lambda = 1;  
N = 40;
Kmax = N-1;
lb = 0;
up = 5;

xPos = up*rand(N,1); 
yPos = up*rand(N,1);

scatter(xPos, yPos, 'o')

theta = [-179:180]';

A = kron(xPos,cos(pi*theta/180)') + kron(yPos,sin(pi*theta/180)');
A = 1/sqrt(N)*exp(2*pi*1j/lambda*A);

%% Generate Graph
param.type = 'knn';
param.k = floor(N/5);
G = gsp_nn_graph(double([xPos, yPos]), param);
gsp_plot_graph(G);

% Laplacian
Ld =diag(G.A*ones(N,1)) - G.A;

% degree matrix
D= diag(diag(Ld));

% normalized Laplacian
L_norm = D^(-1/2)*Ld*D^(-1/2);

% shift operator
S = L_norm/max(eig(L_norm));
[Us,Es] = eig(S);
%% Generation of Matrices for LS design
Ls = sparse(S);
Is = sparse(eye(N));

maskL = vec(Ls ~= 0);
maskEye = vec(eye(N)> 0);

tmp = kron(Is,Is);
As = tmp(:,maskEye);
As_nv = tmp(:,maskEye);

fprintf('\n\nGenerating Measurement Matrix...\n\n');
for kk = 1:Kmax
    tmp = kron(Ls^(kk-1),Is)*diag(vec(Ls));
    tmp = tmp(:,maskL);
    As = [As tmp];
    
    tmp = kron(Ls^(kk),Is);
    tmp = tmp(:,maskEye);
    As_nv = [As_nv tmp]; 
end
%% Beamformers Matrix
    % target angles
% theta_tar = [-35 68 79 -128 137]';
% theta_tar = 0;
theta_tar = linspace(-179,180,N)';
dMtrx = pdist2(theta , theta_tar,'Euclidean');
[diff_closest, ind_closest] = min(dMtrx);
% W = A(:,ind_closest)*ones(1,N); 
W = A(:,ind_closest);
h_i = vec([W'; zeros(N-size(W,2),N)]);
%% Approximation of W (Graph Operations)
Kred = 5;
    % CEV-Filter
            clear Phi
            clear phi_k
            
            theta_star = As(:,1:N+Kred*nnz(Ls))\h_i;
            
            Phi0 = diag(theta_star(1:N));
            
            Phi = zeros(N,N,Kred);
            
            for kk = 1:Kred
                tmp = zeros(N,N);
                indx = N+1 + (kk-1)*nnz(Ls);
                tmp(maskL) = theta_star(indx : indx + nnz(Ls)-1);
                Phi(:,:,kk) = tmp;
            end
            
            Hcev = Phi0;
            
            for iK = 1 : Kred
                Hcev = Hcev + ...
                    (Phi(:,:,iK) .* Ls)*Ls^(iK-1);
            end
            
            % NV-Filter
            Phi_nv = zeros(N,N,Kred+1);
            theta_star_nv = As_nv(:,1:(Kred+1)*N)\h_i;
            
            Hnv = zeros(N,N);
            for kk = 0:Kred
                indx = kk*N +1;
                Phi_nv(:,:,kk+1) = diag(theta_star_nv(indx: indx + N - 1));
                Hnv = Hnv + Phi_nv(:,:,kk+1)*Ls^kk;
            end

%% Plotting Results
p1 = plot(theta,abs(Hcev(20,:)*A),'b','LineWidth',1.1);
set(gca,'FontSize',13)
hold on, 
p2 = plot(theta,abs(Hnv(20,:)*A),'r','LineWidth',1.1);
p3 = plot(theta,abs(W(:,20)'*A),'--g', 'LineWidth',1.1);
legend([p3;p1;p2],{'Desired Beampattern','Beampattern Hev', 'Beampattern Hnv'})
set(gca,'FontSize',15,'YScale','log')
grid on
figure,
p1b = plot(theta,abs(Hcev(30,:)*A),'b','LineWidth',1.1);
set(gca,'FontSize',13)
hold on, 
p2b = plot(theta,abs(Hnv(30,:)*A),'r','LineWidth',1.1);
p3b = plot(theta,abs(W(:,30)'*A),'--g', 'LineWidth',1.1);
legend([p3b;p1b;p2b],{'Desired Beampattern','Beampattern Hev', 'Beampattern Hnv'})
set(gca,'FontSize',15,'YScale','log')
grid on

==> final_codes/distComparsionLS.m <==
% Script General Linear operators Example .  
% M. Coutino / E. Isufi / G. Leus
% TSP 2018
% TUDelft
clc; clear all; close all;
rng(122);

%% Initial Parameters
N = 30;
up = 5;

xPos = up*rand(N,1); 
yPos = up*rand(N,1);

Kmax = N-1;
%% Generate Graph

param.type = 'knn';
param.k = floor(N/4);
G = gsp_nn_graph(double([xPos, yPos]), param);
gsp_plot_graph(G);

% Laplacian
Ld =diag(G.A*ones(N,1)) - G.A;

% degree matrix
D= diag(diag(Ld));

% normalized Laplacian
L_norm = D^(-1/2)*Ld*D^(-1/2);

% shift operator
S = L_norm/max(eig(L_norm));
[Us,Es] = eig(S);
%% Generation of Matrices for LS design
Ls = sparse(S);
Is = sparse(eye(N));

maskL = vec(Ls ~= 0);
maskEye = vec(eye(N)> 0);

tmp = kron(Is,Is);
As = tmp(:,maskEye);
As_nv = tmp(:,maskEye);

fprintf('\n\nGenerating Measurement Matrix...\n\n');
for kk = 1:Kmax
    tmp = kron(Ls^(kk-1),Is)*diag(vec(Ls));
    tmp = tmp(:,maskL);
    As = [As tmp];
    
    tmp = kron(Ls^(kk),Is);
    tmp = tmp(:,maskEye);
    As_nv = [As_nv tmp]; 
end
%% Linear Operator
itMax = 10;
err_mean_ev_mc = nan(Kmax, itMax);
err_mean_nv_mc = nan(Kmax, itMax);
for it = 1:itMax
    A_dst = Us*diag(1+rand(N,1))*Us';
    y_dst = rand(N,1);
    y_dst = y_dst/norm(y_dst);
    
    x_dst = A_dst*y_dst;
    
    A_inv = inv(A_dst);
    
    %% Approximation of W (Graph Operations)
    err_mean_ev = nan(Kmax,1);
    err_mean_nv = nan(Kmax,1);
    for Kred = 1:15
        
        y_ev_ith = nan(N);
        y_nv_ith = nan(N);
        fprintf('Filter Order: %d\n',Kred);
        
        for i = 1:N
            H_i = real(ones(N,1)*A_inv(i,:));
            h_i = vec(H_i);
            
            % CEV-Filter
            clear Phi
            clear phi_k
            
            theta_star = As(:,1:N+Kred*nnz(Ls))\h_i;
            
            Phi0 = diag(theta_star(1:N));
            
            Phi = zeros(N,N,Kred);
            
            for kk = 1:Kred
                tmp = zeros(N,N);
                indx = N+1 + (kk-1)*nnz(Ls);
                tmp(maskL) = theta_star(indx : indx + nnz(Ls)-1);
                Phi(:,:,kk) = tmp;
            end
            
            Hcev = Phi0;
            
            for iK = 1 : Kred
                Hcev = Hcev + ...
                    (Phi(:,:,iK) .* Ls)*Ls^(iK-1);
            end
            
            y_ev_ith(:,i) = Hcev*x_dst;
            
            
            % NV-Filter
            Phi_nv = zeros(N,N,Kred+1);
            theta_star_nv = As_nv(:,1:(Kred+1)*N)\h_i;
            
            Hnv = zeros(N,N);
            for kk = 0:Kred
                indx = kk*N +1;
                Phi_nv(:,:,kk+1) = diag(theta_star_nv(indx: indx + N - 1));
                Hnv = Hnv + Phi_nv(:,:,kk+1)*Ls^kk;
            end
            
            y_nv_ith(:,i) = Hnv*x_dst;
            
        end
        
        err_mean_ev(Kred) = mean(norms( y_ev_ith - repmat(y_dst',[N 1]) , 2,2).^2 ...
            /norm(y_dst)^2);
        err_mean_nv(Kred) = mean(norms( y_nv_ith - repmat(y_dst',[N 1]) , 2,2).^2 ...
            /norm(y_dst)^2);
    end
    err_mean_ev_mc(:,it) = err_mean_ev;
    err_mean_nv_mc(:,it) = err_mean_nv;
    %CHANGED
    fprintf('Solving with Distributed CVX Optimization\n...')
    rho = 1;
    alpha = 1/2;
    N_iter = 1e3;
   [~,~,err_star] = dist_Quad( G.A, A_dst, x_dst, rho, alpha, N_iter,y_dst);
   err_star_mc(:,it) = err_star/norm(y_dst);
end
err_mean_ev_mc = mean(err_mean_ev_mc,2);
err_mean_nv_mc = mean(err_mean_nv_mc,2);
%CHANGED
err_star_mc_avg = mean(err_star_mc,2);
%% MonteCarlo Simulation Results
p1x = plot(y_ev_ith(8,:),'-bx','LineWidth',1.1);
set(gca,'fontsize',13);
hold on, 
p2x = plot(y_nv_ith(8,:),'-gx','LineWidth',1.1);
p3x = plot(y_dst,'--or');
legend([p3x;p1x;p2x],{'Desired Signal','CEV-GF Solution','NV-GF Solution'});
set(gca,'fontsize',13);

figure,
p1x = semilogy(1:Kmax, err_mean_ev_mc,'-b','LineWidth',1.1);
set(gca,'fontsize',13);
hold on, grid on,
p2x = semilogy(1:Kmax, err_mean_nv_mc,'-g','LineWidth',1.1);
legend([p1x;p2x],{'CEV-GF','NV-GF'});
set(gca,'fontsize',13);

figure,
imagesc(y_ev_ith), figure,imagesc(y_nv_ith)
%% Centralized Solution
fprintf('Solving with Centralized PDDM\n...')
P = A_dst'*A_dst;
q = -A_dst'*x_dst;
r = 0;
lb = -inf;
ub = inf;
figure,
[y_est, history] = quadprog(P, q, r, lb, ub, 1.0, 1.0);

plot(y_est), hold on, plot(y_dst,'--r')
%% Distributed CVX Solution
fprintf('Solving with Distributed CVX Optimization\n...')
rho = 1;
alpha = 1/2;
N_iter = 1e3;
[x,err,err_star] = dist_Quad( G.A, A_dst, x_dst, rho, alpha, N_iter,y_dst);
% figure(1)
%% Comparison of Methods (Convergence-wise)
figure,
%CHANGED
zoomIndx = 600;
p1x = loglog(err_star_mc_avg(1:zoomIndx),'r','LineWidth',1.1);
set(gca,'FontSize',13);
hold on, 
p2x = loglog(1:Kred,err_mean_ev(1:Kred),'b','LineWidth',1.1);
semilogy(Kred+1:zoomIndx,err_mean_ev(Kred)*ones(zoomIndx-Kred,1),'--b','LineWidth',1.1)
p3x = loglog(1:Kred,err_mean_nv(1:Kred),'g','LineWidth',1.1);
semilogy(Kred+1:zoomIndx,err_mean_nv(Kred)*ones(zoomIndx-Kred,1),'--g','LineWidth',1.1)
legend([p1x;p2x;p3x],{'Dist. CVX Opt.','CEV-GF','NV-GF'})
set(gca,'FontSize',20);
title('Objective Error Versus Iterations')
xlabel('Number of Iterations')
ylabel('error')
set(gca,'FontSize',20);
xlim([1 600])
ylim([0.03 1])
grid on
%%
zoomIndx = 50;
% create a new pair of axes inside current figure
axes('position',[.5 .175 .4 .4])
box on % put box around new pair of axes
hold on,
%CHANGED
semilogy(err_star_mc_avg(1:zoomIndx),'r','LineWidth',1.1);
semilogy(1:Kred,err_mean_ev(1:Kred),'b','LineWidth',1.1);
semilogy(Kred+1:zoomIndx,err_mean_ev(Kred)*ones(zoomIndx-Kred,1),'--b','LineWidth',1.1)
semilogy(1:Kred,err_mean_nv(1:Kred),'g','LineWidth',1.1);
semilogy(Kred+1:zoomIndx,err_mean_nv(Kred)*ones(zoomIndx-Kred,1),'--g','LineWidth',1.1)
axis tight
set(gca,'FontSize',13);

==> final_codes/testConsensusEV.m <==
% Script for measuring quality of consensus in graphs through C-EV Graph
% filter.
% Fig.3
% M. Coutino / E. Isufi / G. Leus
% CAMSAP 2017
% TUDelft

clear all;
close all;

%% Graph Generation

G = gsp_community();
paramplot.show_edges = 1;
gsp_plot_graph(G,paramplot);

N = G.N; % number of nodese
G = gsp_compute_fourier_basis(G);

% Laplacian`
Ld = full(G.L);

% degree matrix
D= diag(diag(Ld));

% normalized Laplacian
%L_norm = D^(-1/2)*Ld*D^(-1/2);
L_norm = Ld/max(eig(Ld));

% eigendecomposition
[U, Lam] = eig(L_norm);

% The graph signal is all 1 in the Graph Fourier domain
xf = ones(N,1);
% graph signal in the vertex domain
x = U*xf;

%% FIR 
Kfull = 25;
Hk = 1/N*ones(N);
hk = vec(Hk);

eFIR = nan(Kfull,1);
Sk = [];
for kk = 0:Kfull
    Sk = [Sk vec(L_norm^kk)];
end


for kk = 1:Kfull
    phi_k = Sk(:,1:kk+1)\hk;
    eFIR(kk) = norm( hk - Sk(:,1:kk+1)*phi_k, 2)^2/norm(hk,2)^2;
end

%% 

htilde = diag(U'*Hk*U);
nnzL = nnz(L_norm);

Ls = sparse(L_norm);
Is = sparse(eye(N));

maskL = vec(Ls ~= 0);
maskEye = vec(eye(N)> 0);

tmp = kron(Is,Is);
As = tmp(:,maskEye);
As_nv = tmp(:,maskEye);

fprintf('\n\nGenerating Measurement Matrix...\n\n');
for kk = 1:Kfull
    tmp = kron(Ls^(kk-1),Is)*diag(vec(Ls));
    tmp = tmp(:,maskL);
    As = [As tmp];
    
    tmp = kron(Ls^(kk),Is);
    tmp = tmp(:,maskEye);
    As_nv = [As_nv tmp];
    
end

eCEV = nan(Kfull,1);
eNV = nan(Kfull,1);
eSiev = nan(Kfull,1);

for Kred = 1:10
    clear Phi
    clear phi_k
    
    % solving for step
    fprintf('\n\nSolving for EV-Filter Order %d...(Step Resp)\n\n',Kred);
    
    theta_star = As(:,1:N+Kred*nnz(Ls))\hk;

    Phi0 = diag(theta_star(1:N));

    Phi = zeros(N,N,Kred);

    for kk = 1:Kred
        tmp = zeros(N,N);
        indx = N+1 + (kk-1)*nnz(Ls);
        tmp(maskL) = theta_star(indx : indx + nnz(Ls)-1);
        Phi(:,:,kk) = tmp;
    end
    
%     if isfinite(cvx_optval)
    Hcev = Phi0;

    for iK = 1 : Kred
        Hcev = Hcev + ...
            (Phi(:,:,iK) .* Ls)*Ls^(iK-1);
    end
    
    eCEV(Kred) = norm(hk - vec(Hcev),2)^2/ norm(hk)^2;
    
    % node variant
    Phi_nv = zeros(N,N,Kred+1);
    theta_star_nv = As_nv(:,1:(Kred+1)*N)\hk;
    
    Hnv = zeros(N,N);
    for kk = 0:Kred
        indx = kk*N +1;
        Phi_nv(:,:,kk+1) = diag(theta_star_nv(indx: indx + N - 1));
        Hnv = Hnv + Phi_nv(:,:,kk+1)*Ls^kk;
    end
    
    eNV(Kred) = norm(hk - vec(Hnv),2)^2 / norm(vec(hk))^2;
    
    % SIEV
    [~,~,h_est_step,~] = get_si_ev(htilde, Ls, Kred);
    Hsiev = U*diag(h_est_step)*U';
    eSiev(Kred) = norm(hk - vec(Hsiev),2)^2 / norm(vec(hk))^2;
        
end

%%
close all
p1 = plot(1:10, eFIR(1:10),'--or','linewidth',1.1);
set(gca,'FontSize',13)
hold on;
p3 = plot(1:10, eNV(1:10), '-.+g','linewidth',1.1);
p2 = plot(1:10, eCEV(1:10), '-*b','linewidth',1.1);
p4 = plot(1:10, eSiev(1:10), '-*m','linewidth',1.1);
ylabel('ax')
% xlabel('Filter Order [k]')
xlabel('bx')
legend([p1;p3;p2;p4], {'FIR','NV','C-EV','SIEV'})
set(gca,'yscale','log'), grid on
% %%
% p1 = plot(1:10, eFIR(1:10),'--or','linewidth',1.1);
% set(gca,'FontSize',13)
% hold on;
% p3 = plot(1:10, eNV(1:10), '-.+g','linewidth',1.1);
% p2 = plot(1:10, eCEV(1:10), '-*b','linewidth',1.1);
% p4 = plot(1:10, eSiev(1:10), '-*m','linewidth',1.1);
% % ylabel('|| vec(H_{target}) - vec(H_{fit}) ||_2^2')
% ylabel('ax')
% % xlabel('Filter Order [k]')
% xlabel('bx')
% legend([p1;p3;p2;p4], {'FIR','NV','C-EV','SIEV'})
% set(gca,'yscale','log'), grid on

%distances = graphallshortestpaths(G.A);
%[diameter, long_ind] = max(distances(:));
% title(strcat('Diameter of Graph:',' ',num2str(diameter)))

==> final_codes/wienerFilterComparisonCEVClassical.m <==
%% Initialization
close all
clear
load('meteo_molene_t.mat');
global SAVE

verbose = 0;
gsp_reset_seed(0)
do_experiment = 0;
%% Prepare the data
x = info{4};
y = info{3};
z = info{5};

zp = 5*z; % Elevation is more important

% Used coordinates
coords = [x,y,zp];

% Remove the mean to the data (alternatively we could remove 273)
X = value;
% X = X - mean(X(:));
mX = mean(X,2);
X = X-repmat(mX,1,size(X,2));

%% Graph creation

param.k = 5;
param.type = 'knn';
param.rescale = 0;
param.center = 0;
param.epsilon = sqrt(var(coords(:)))*sqrt(3); 
param.sigma = var(coords(:))*sqrt(3)*0.001;
G = gsp_nn_graph(coords,param);
G.plotting.limits = [-92, 2826, 22313, 24769];
G = gsp_compute_fourier_basis(G);
G = gsp_adj2vec(G);

Ls = G.L;
N = G.N;
%% Covariance matrix

CovM = gsp_stationarity_cov(X);
% In the spectral domain
CovMF = G.U'*CovM*G.U;
% r = gsp_stationarity_ratio(G, CovM);
% fprintf('The stationarity ratio is: %d\n', r);
%% Compute an estimation of the PSD
psd = gsp_experimental_psd(G,CovM);

%% Measurement matrices
Kmax = N-1;

nnzL = nnz(Ls);
Is = sparse(eye(G.N));
maskL = vec(Ls ~= 0);
maskEye = vec(eye(N)> 0);

tmp = kron(Is,Is);
As = tmp(:,maskEye);
As_nv = tmp(:,maskEye);

for kk = 1:Kmax
    tmp = kron(Ls^(kk-1),Is)*diag(vec(Ls));
    tmp = tmp(:,maskL);
    As = [As tmp];
    
    tmp = kron(Ls^(kk),Is);
    tmp = tmp(:,maskEye);
    As_nv = [As_nv tmp];
    
end
%%
sigma = 0.2;
Ex = CovM;
Es = sigma*speye(size(CovM));

Wmtx = Ex/(Ex + Es);

appxPSD = diag(G.U'*Wmtx*G.U);
Wdiag = G.U*diag(appxPSD)*G.U';

orderValues = 2:3:Kmax;
nOrders = length(orderValues);

polyCoeff = cell(nOrders,1);

error_firCheb = nan(nOrders,1);
error_firLS = nan(nOrders,1);
error_cev = nan(nOrders,1);
error_nv = nan(nOrders,1);

%% ChebMtrx
n = Kmax;
m = length(G.e);

% Generate the z variable as a mapping of your x data range into the 
% interval [-1,1]
z = ((x-min(x))-(max(x)-x))/(max(x)-min(x));

A(:,1) = ones(m,1);
if n > 1
   A(:,2) = z;
end
if n > 2
  for k = 3:n+1
     A(:,k) = 2*z.*A(:,k-1) - A(:,k-2);  %% recurrence relation
  end
end

%%
for kk = 1:nOrders
    
    %fit FIR LS
    polyCoeff = polyfit(G.e, appxPSD, orderValues(kk));
    HfirLS = G.U*diag(polyval(polyCoeff,G.e))*G.U';
    error_firLS(kk) = norm( HfirLS - Wmtx,'fro')^2/norm(Wmtx,'fro')^2;
    
    %fit FIR Cheb
    polyCoeffChev = (A(:,1:orderValues(kk)+1) \ appxPSD);
    HfirChev = G.U*...
        diag(A(:,1:orderValues(kk)+1)*polyCoeffChev)*G.U';
    error_firCheb(kk) = norm( HfirChev - Wmtx,'fro')^2/norm(Wmtx,'fro')^2;
    
    %fit CEV
    clear Phi
    clear phi_k
    
    theta_star = As(:,1:N+kk*nnz(Ls))\vec(Wmtx);

    Phi0 = diag(theta_star(1:N));

    Phi = zeros(N,N,kk);

    for ii = 1:kk
        tmp = zeros(N,N);
        indx = N+1 + (ii-1)*nnz(Ls);
        tmp(maskL) = theta_star(indx : indx + nnz(Ls)-1);
        Phi(:,:,ii) = tmp;
    end
    
    Hcev = Phi0;

    for iK = 1 : kk
        Hcev = Hcev + ...
            (Phi(:,:,iK) .* Ls)*Ls^(iK-1);
    end
        
    error_cev(kk) = norm( Hcev - Wmtx,'fro')^2/norm(Wmtx,'fro')^2;
    
    % fir NV
    Phi_nv = zeros(N,N,kk+1);
    theta_star_nv = As_nv(:,1:(kk+1)*N)\vec(Wmtx);
    
    Hnv = zeros(N,N);
    for ii = 0:kk
        indx = ii*N +1;
        Phi_nv(:,:,ii+1) = diag(theta_star_nv(indx: indx + N - 1));
        Hnv = Hnv + Phi_nv(:,:,ii+1)*Ls^ii;
    end
    
    error_nv(kk) = norm( Hnv - Wmtx,'fro')^2/norm(Wmtx,'fro')^2;
end

% %plotting errors
% p1 = semilogy(orderValues,error_firLS,'-r','LineWidth',1.1);
% set(gca,'FontSize',20), hold on, 
% p4 = semilogy(orderValues,error_firCheb,'--+r','LineWidth',1.1);
% p2 = semilogy(orderValues,error_cev,'-b','LineWidth',1.1);
% p3 = semilogy(orderValues,error_nv,'-g','LineWidth',1.1);
% legend([p1;p2;p3;p4],{'Classical FIR','CEV FIR','NV FIR','Cheb FIR'})
% xlabel('Filter Order [K]')
% ylabel('error')
% set(gca,'FontSize',20)

%plotting errors
% p1 = semilogy(orderValues,error_firLS,'-r','LineWidth',1.1);
p4 = semilogy(orderValues,error_firCheb,'--+r','LineWidth',1.1);
set(gca,'FontSize',20), hold on, 
p2 = semilogy(orderValues,error_cev,'-b','LineWidth',1.1);
p3 = semilogy(orderValues,error_nv,'-g','LineWidth',1.1);
legend([p2;p3;p4],{'CEV FIR','NV FIR','Classical FIR'})
xlabel('Filter Order [K]')
ylabel('error')
set(gca,'FontSize',20)
